An aperiodic monotile

A longstanding open problem asks for an aperiodic monotile, also known as an "einstein": a shape that admits tilings of the plane, but never periodic tilings. We answer this problem for topological disk tiles by exhibiting a continuum of combinatorially equivalent aperiodic polygons. We first show that a representative example, the "hat" polykite, can form clusters called "metatiles", for which substitution rules can be defined. Because the metatiles admit tilings of the plane, so too does the hat. We then prove that generic members of our continuum of polygons are aperiodic, through a new kind of geometric incommensurability argument. Separately, we give a combinatorial, computer-assisted proof that the hat must form hierarchical -- and hence aperiodic -- tilings.

==> anc/validate/2patches.txt <==
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <1,0,-12,-1,-1,6>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <-1,-1,4,0,1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
2 ; <0,1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
2 ; <0,1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
2 ; <0,1,-6,1,0,6>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <1,1,-8,0,-1,4>
2 ; <0,1,-10,1,0,2>
2 ; <0,1,-6,-1,-1,0>
2 ; <0,-1,-4,-1,0,-4>
2 ; <0,-1,0,-1,0,-6>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
2 ; <-1,-1,-6,1,0,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <-1,-1,4,0,1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <-1,-1,-8,0,1,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,-1,-1,-4>
2 ; <-1,-1,4,0,1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <1,1,0,0,-1,6>
2 ; <1,0,-4,-1,-1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <-1,0,-4,1,1,-4>
2 ; <0,1,-2,1,0,-8>
2 ; <-1,-1,4,0,1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <-1,-1,14,0,1,-4>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <1,0,8,-1,-1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <0,1,2,1,0,-10>
2 ; <1,1,4,0,-1,-8>
2 ; <0,-1,8,-1,0,-4>
2 ; <0,1,12,1,0,-6>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <-1,0,-2,1,1,-2>
1 ; <-1,-1,2,0,1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <1,0,6,-1,-1,0>
1 ; <1,1,2,0,-1,2>
2 ; <0,-1,-6,-1,0,6>
2 ; <1,1,-10,0,-1,2>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,-1,-1,-4>
2 ; <-1,-1,4,0,1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,-1,8,-1,0,-4>
2 ; <1,1,12,0,-1,-6>
2 ; <1,1,10,0,-1,-2>
2 ; <-1,0,8,1,1,2>
2 ; <0,-1,2,-1,0,8>
2 ; <-1,-1,0,0,1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,0,1,-8>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <-1,-1,12,1,0,-6>
2 ; <1,1,10,0,-1,-2>
19
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <-1,-1,8,1,0,-10>
2 ; <-1,-1,10,1,0,-8>
2 ; <0,1,10,-1,-1,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <1,1,-10,-1,0,8>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
20
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,-1,0,4>
1 ; <0,1,-4,-1,-1,2>
1 ; <1,1,-2,-1,0,-2>
1 ; <1,0,2,0,1,-4>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-6,0,1,6>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <1,1,6,-1,0,-6>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
21
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
23
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,1,1,2>
2 ; <1,0,4,-1,-1,4>
2 ; <-1,-1,6,1,0,6>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-2,1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
23
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,1,1,2>
2 ; <1,0,4,-1,-1,4>
2 ; <-1,-1,6,1,0,6>
2 ; <-1,0,2,0,-1,8>
2 ; <0,1,-2,1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
21
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
22
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <1,1,-2,-1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
23
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <-1,0,2,0,-1,8>
2 ; <0,1,-2,1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <0,1,4,-1,-1,10>
23
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <-1,0,2,0,-1,8>
2 ; <0,1,-2,1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <0,1,4,-1,-1,10>
23
0 ; <1,0,0,0,1,0>
1 ; <-1,-1,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <1,1,-4,-1,0,8>
2 ; <-1,0,2,0,-1,8>
2 ; <0,1,-2,1,0,10>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,1,-6,-1,0,0>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
2 ; <1,0,4,0,1,4>
2 ; <0,1,4,-1,-1,10>
21
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <1,0,-10,0,1,2>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
23
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,1,1,2>
2 ; <1,0,4,-1,-1,4>
2 ; <-1,-1,6,1,0,6>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
22
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
23
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
23
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
23
0 ; <1,0,0,0,1,0>
1 ; <0,-1,-2,1,1,4>
1 ; <1,0,-6,-1,-1,6>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,-1,-8,1,1,4>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,1,1,8>
2 ; <1,0,-8,-1,-1,10>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <0,-1,-6,1,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,1,1,8>
2 ; <1,0,-8,-1,-1,10>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,1,1,8>
2 ; <1,0,-8,-1,-1,10>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <1,1,-6,-1,0,12>
2 ; <-1,-1,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <-1,0,12,0,-1,0>
2 ; <-1,-1,8,1,0,2>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <0,1,-2,-1,-1,10>
2 ; <-1,0,-4,1,1,8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,1,6,-1,-1,6>
2 ; <0,1,2,-1,-1,8>
2 ; <1,0,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,1,1,8>
2 ; <1,0,-8,-1,-1,10>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,1,-6,-1,0,6>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <1,1,-6,-1,0,12>
2 ; <-1,-1,-4,0,1,8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <-1,-1,-6,1,0,0>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <-1,-1,-6,1,0,0>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <-1,-1,-6,1,0,0>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <-1,-1,-6,1,0,0>
2 ; <1,1,-8,0,-1,-2>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <1,0,-10,0,1,2>
2 ; <0,-1,-6,-1,0,0>
2 ; <1,0,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,-4,1,0,2>
2 ; <1,0,-10,0,1,2>
2 ; <0,-1,-6,-1,0,0>
2 ; <1,0,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <-1,-1,-4,1,0,8>
2 ; <1,1,-6,0,-1,6>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <1,0,-10,0,1,2>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <1,0,-10,0,1,2>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <1,0,8,0,1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,0,2,0,1,8>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <0,1,8,1,0,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <-1,-1,10,0,1,4>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
20
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
19
0 ; <1,0,0,0,1,0>
1 ; <1,0,-2,0,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <0,-1,0,1,1,6>
2 ; <0,-1,-4,-1,0,8>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <1,1,-6,0,-1,-6>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <0,-1,-4,-1,0,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <1,1,-6,0,-1,-6>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <0,-1,-4,-1,0,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
21
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <0,-1,6,1,1,0>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <-1,0,14,0,-1,-4>
2 ; <0,1,10,1,0,-2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <-1,0,8,0,-1,2>
2 ; <1,1,2,-1,0,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,1,10,-1,0,-2>
2 ; <-1,-1,12,0,1,0>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <1,0,-8,0,1,10>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,-1,-2,1,1,-8>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <-1,-1,-4,1,0,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <0,1,4,-1,-1,-8>
2 ; <-1,0,8,1,1,-10>
2 ; <0,1,10,-1,-1,-8>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <0,-1,2,1,1,-10>
2 ; <1,0,4,-1,-1,-8>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
22
0 ; <1,0,0,0,1,0>
1 ; <1,1,-4,0,-1,2>
1 ; <-1,-1,-2,1,0,-2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <0,1,6,-1,-1,0>
1 ; <0,-1,2,1,1,2>
1 ; <-1,-1,-2,1,0,4>
2 ; <1,0,4,0,1,4>
2 ; <1,0,2,0,1,8>
2 ; <-1,-1,0,1,0,6>
2 ; <0,1,-6,-1,-1,12>
2 ; <-1,0,-6,0,-1,6>
2 ; <0,1,-8,-1,-1,4>
2 ; <1,0,-8,0,1,-2>
2 ; <1,1,-4,-1,0,-4>
2 ; <-1,0,4,0,-1,-8>
2 ; <0,1,6,1,0,-12>
2 ; <0,-1,8,1,1,-10>
2 ; <1,1,8,-1,0,-4>
2 ; <1,0,10,0,1,-2>
2 ; <0,-1,8,-1,0,2>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
22
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
22
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <1,0,-10,0,1,2>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,-1,0,1,1,-6>
1 ; <1,0,2,0,1,-4>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <1,0,-10,0,1,2>
2 ; <1,1,-6,-1,0,0>
2 ; <-1,-1,-4,0,1,-4>
2 ; <1,0,-2,0,1,-8>
2 ; <0,1,4,-1,-1,-8>
2 ; <0,-1,6,-1,0,-6>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <-1,0,10,0,-1,-2>
1 ; <-1,-1,6,1,0,0>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,12,-1,-1,-6>
2 ; <-1,-1,14,1,0,-4>
2 ; <1,0,8,0,1,2>
2 ; <1,1,4,0,-1,4>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <1,0,8,0,1,2>
2 ; <0,-1,6,-1,0,6>
2 ; <1,0,2,0,1,8>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,0,10,0,1,-2>
2 ; <0,1,10,-1,-1,4>
2 ; <-1,0,8,1,1,2>
2 ; <-1,-1,6,1,0,6>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,0,12,0,-1,0>
2 ; <0,1,8,1,0,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <1,1,4,-1,0,-2>
1 ; <1,1,6,-1,0,0>
1 ; <0,1,4,-1,-1,4>
2 ; <-1,-1,6,0,1,-6>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <-1,-1,10,0,1,4>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <1,1,4,-1,0,-8>
22
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <1,1,10,-1,0,-2>
2 ; <0,1,8,-1,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
23
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <-1,0,2,0,-1,-4>
1 ; <-1,-1,6,1,0,-6>
1 ; <-1,-1,8,1,0,-4>
1 ; <0,1,4,-1,-1,4>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
2 ; <0,-1,-4,1,1,-4>
2 ; <0,1,0,-1,-1,-6>
2 ; <-1,-1,6,1,0,-12>
2 ; <1,1,4,0,-1,-8>
2 ; <1,0,8,0,1,-10>
2 ; <0,-1,10,1,1,-8>
2 ; <-1,0,14,0,-1,-4>
2 ; <-1,-1,10,1,0,-2>
2 ; <1,1,8,0,-1,2>
2 ; <-1,0,6,0,-1,6>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <1,0,10,0,1,-2>
2 ; <1,0,8,0,1,2>
2 ; <1,1,4,0,-1,4>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <1,0,-2,0,1,-8>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <1,0,10,0,1,-2>
2 ; <1,0,8,0,1,2>
2 ; <1,1,4,0,-1,4>
2 ; <-1,0,2,0,-1,8>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <-1,0,14,0,-1,-4>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
21
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,1,1,4>
1 ; <1,1,-4,-1,0,2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <0,1,-2,-1,-1,-2>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <-1,-1,14,1,0,-10>
2 ; <0,-1,12,1,1,-6>
2 ; <1,1,8,-1,0,2>
2 ; <0,-1,4,1,1,4>
2 ; <1,1,-2,-1,0,10>
2 ; <-1,-1,-4,1,0,8>
2 ; <-1,0,-8,0,-1,10>
2 ; <0,1,-6,-1,-1,6>
2 ; <-1,-1,-6,1,0,0>
22
0 ; <1,0,0,0,1,0>
1 ; <0,1,0,-1,-1,6>
1 ; <-1,0,-2,0,-1,4>
1 ; <0,-1,-2,1,1,-2>
1 ; <0,1,2,-1,-1,-4>
1 ; <0,-1,4,-1,0,-2>
1 ; <0,-1,8,1,1,-4>
1 ; <-1,-1,6,1,0,0>
2 ; <1,0,-4,0,1,-4>
2 ; <-1,-1,2,1,0,-10>
2 ; <1,1,4,-1,0,-8>
2 ; <1,0,6,0,1,-6>
2 ; <0,1,12,-1,-1,-6>
2 ; <1,0,10,0,1,-2>
2 ; <1,0,8,0,1,2>
2 ; <1,1,4,0,-1,4>
2 ; <-1,0,2,0,-1,8>
2 ; <0,-1,-4,1,1,8>
2 ; <0,1,-6,1,0,6>
2 ; <0,1,-10,-1,-1,8>
2 ; <1,1,-8,-1,0,4>
2 ; <-1,-1,-6,0,1,0>


==> anc/validate/geom.py <==
### Basic geometry classes: points and affine transformations with
### integer coordinates.

import math
from functools import total_ordering

@total_ordering
class Point:
	def __init__( self, x = 0, y = 0 ):
		self.x = x
		self.y = y

	def __repr__( self ):
		return '<{0} {1}>'.format( self.x, self.y )

	def __add__( self, other ):
		return Point( self.x + other.x, self.y + other.y )
	
	def __sub__( self, other ):
		return Point( self.x - other.x, self.y - other.y )

	def __mul__( self, d ):
		return Point( self.x * d, self.y * d )

	def __eq__( self, other ):
		return (self.x == other.x) and (self.y == other.y)

	def __lt__( self, other ):
		if self.y < other.y:
			return True
		else:
			return (self.y == other.y) and (self.x < other.x)

	## Allow points to be stored in sets or used as keys in dictionaries
	def __hash__( self ):
		return hash( (self.x, self.y) )

### The first two rows of a 3x3 2D affine transformation matrix, in
### row-major order (with 0 0 1 as the implicit third row).
class Transform:
	def __init__( self, a = 1, b = 0, c = 0, d = 0, e = 1, f = 0 ):
		self.m = (a,b,c,d,e,f)

	def __repr__( self ):
		return '<{0},{1},{2},{3},{4},{5}>'.format( *self.m )

	def __mul__( self, other ):
		if isinstance( other, Transform ):
			return Transform(
				self.m[0] * other.m[0] + self.m[1] * other.m[3],
				self.m[0] * other.m[1] + self.m[1] * other.m[4],
				self.m[0] * other.m[2] + self.m[1] * other.m[5] + self.m[2],
				self.m[3] * other.m[0] + self.m[4] * other.m[3],
				self.m[3] * other.m[1] + self.m[4] * other.m[4],
				self.m[3] * other.m[2] + self.m[4] * other.m[5] + self.m[5] )
		else:
			return Point( 
				self.m[0] * other.x + self.m[1] * other.y + self.m[2],
				self.m[3] * other.x + self.m[4] * other.y + self.m[5] )
	
	def invert( self ):
		det = self.m[0] * self.m[4] - self.m[1] * self.m[3]
		return Transform(
			self.m[4] // det, -self.m[1] // det, 
			(self.m[1] * self.m[5] - self.m[2] * self.m[4]) // det,
			-self.m[3] // det, self.m[0] // det, 
			(self.m[2] * self.m[3] - self.m[0] * self.m[5]) // det )

	def __eq__( self, other ):
		return self.m == other.m

	def __hash__( self ):
		return hash( self.m )
	
def translate( x, y ):
	return Transform( 1, 0, x, 0, 1, y )


==> anc/validate/hat.py <==
from geom import Point

### The coordinates of the kite cells that make up the hat polykite,
### given in the coordinate system defined in kitegrid.py.
hat = set( [
	Point( 0, -1 ),
	Point( 1, -1 ),
	Point( 1, 0 ),
	Point( 0, 1 ),
	Point( 1, 2 ),
	Point( 2, 1 ),
	Point( 3, -1 ),
	Point( 4, -1 ) ] )

## The hex cells of the *vertices* of the hat's outline. In the rest
## of the implementation of the kite grid we avoid referring explicitly
## to these vertex locations.  In other Laves grids they aren't
## so easily described, but it just so happens that in [3.4.6.4] you can
## easily associate hexagons in the underlying hex tiling with all tiles
## *and* all vertices.
hat_outline = [
	Point(0, 0),
	Point(-1,-1),
	Point(0,-2),
	Point(2,-2),
	Point(2,-1),
	Point(4,-2),
	Point(5,-1),
	Point(4, 0),
	Point(3, 0),
	Point(2, 2),
	Point(0, 3),
	Point(0, 2),
	Point(-1, 2) ]


==> anc/validate/kitegrid.py <==
### Manage cells in the [3.4.6.4] tiling using integer coordinates.
### First, we give integer coordinates to the hexagons in the regular
### [3^6] tiling, by giving coordinates relative to a basis with axes
### (1,0) and (1/2,sqrt(3)/2).  Then we superimpose a scaled-up kite
### tiling, so that every kite is uniquely associated with a hexagon
### (and a fraction of the hexagons don't have a corresponding kite).
### See the illustration in kitegrid.pdf.

import sys

from geom import Point, Transform

c_offsets = [
	[None, Point(-1,0), None, None, None, Point(1,0)],
	[None, Point(0,1), Point(-1,1), None, Point(1,-1), Point(0,-1)] ]

## Rotate 60 degrees CCW
R60 = Transform( 0, -1, 0, 1, 1, 0 )
## Rotate 60 degrees CW
R300 = Transform( 1, 1, 0, -1, 0, 0 )

def getSixfoldCentre( p ):
	'''Every kite in the kite grid is adjacent to exactly one
	centre of sixfold rotation.  Return that point.'''
	return p + c_offsets[p.y%2][(p.x-p.y)%6]

def canTranslate( p, q ):
	'''Check whether p and q are related by a translation of the
	kite grid.'''
	return (p-getSixfoldCentre(p)) == (q-getSixfoldCentre(q))

def getAdjacents( p ):
	'''Get a set of the four kite cells that share an edge with p'''
	c = getSixfoldCentre( p )
	v = p - c
	left = R60 * v
	right = R300 * v
	return set([c + left, c + right, p + v + left, p + v + right])

def getNeighbours( p ):
	'''Get a cyclic list of the nine kite cells that share an edge or a 
	vertex with p, in cyclic order around the cell'''
	c = getSixfoldCentre( p )
	v = p - c
	left = R60 * v
	right = R300 * v
	return [c + left, c - right, c - v, c - left, c + right,
		p + right * 2, p + v + right, p + v + left, p + left * 2]

def getNeighbourSet( p ):
	return set( getNeighbours( p ) )

def getHalo( sop ):
	'''Get a set of all the kite cells that are neighbours of any
	cell in the set sop, excluding cells in sop itself'''
	hset = set()
	for p in sop:
		ns = getNeighbourSet( p )
		for n in ns:
			hset.add( n )
	return hset - sop

def getRainbow( p, h, sop ):
	'''A helper function for getOrderedHalo().  Given cell p in shape
	sop, get the arc of p's neighbours outside of sop that contains h.
	Return the list of halo cells encountered and the first shape cell 
	after them.'''

	ns = getNeighbours( p )
	i = ns.index( h ) + len(ns)

	## Walk back to the first non-sop cell 
	while ns[(i-1)%len(ns)] not in sop:
		i = i - 1

	ret = []
	while ns[i%len(ns)] not in sop:
		ret.append( ns[i%len(ns)] )
		i = i + 1

	return (ret, ns[i%len(ns)])

def getHaloStart( sop ):
	'''Get a suitable starting cell for an ordered halo.  This is any
	cell in sop that's adjacent to a cell not in sop across one of its
	edges.  Return the cell and the halo neighbour.'''

	start = None

	for p in sop:
		ans = getAdjacents( p )

		for a in ans:
			if a not in sop:
				return (p,a)
				
def getOrderedHalo( sop ):
	'''Given a shape, get a cyclic list of all neighbouring kite cells 
	that circle the border.  The list might omit cells that were
	covered earlier, but that's OK.'''

	used = sop.copy()

	start, h = getHaloStart( sop )

	cur = start
	ret = []

	while True:
		rainbow, next = getRainbow( cur, h, sop )

		## Add the subset of the rainbow that's not already used
		for p in rainbow:
			if not p in used:
				ret.append( p )
				used.add( p )

		cur = next
		h = rainbow[-1]

		if cur == start:
			break

	return ret

def isSimplyConnected( sop ):
	'''Check whether the set of kite cells given by sop is simply
	connected'''

	## This can be computed by checking that sop's halo is a single
	## connected component relative to edge adjacencies.
	halo = getHalo( sop )
	visited = set()

	## Pick a random halo element
	p = next(iter(halo))
	work = [p]
	visited.add( p )

	## Depth first search
	while len( work ) > 0:
		p = work.pop()
		ns = getAdjacents( p )
		for n in ns:
			if (n in halo) and (n not in visited):
				visited.add( n )
				work.append( n )

	## Did you visit the whole halo?
	return len( visited ) == len( halo )

def getAllOrientations():
	'''Produce a list of 12 transformation matrices corresponding to 
	all possible orientations of a shape in the kite grid'''

	## Reflect the hex grid across the X axis
	Fy = Transform( 1, 1, 0, 0, -1, 0 )

	ret = []
	T = Transform()

	for i in range( 6 ):
		ret.append( T )
		ret.append( Fy * T )
		T = R60 * T

	return ret

orientations = getAllOrientations()


==> anc/validate/matching.py <==
import sys

from geom import Point, Transform

def readPatches( fin ):
	'''Read an input file and extract all the patches.  Return a list of
	dictionaries, where each dictionary maps transforms in the patch to
	level (0 = kernel, 1 = first corona, 2 = second corona, etc.)'''

	ret = []
	while True:
		l = fin.readline()
		if len(l) == 0:
			return ret
		n = int( l )
		patch = {}

		for i in range( n ):
			l = fin.readline()
			k = int(l[0])
			xs = (int(x) for x in l[5:-2].split(','))
			patch[ Transform( *xs ) ] = k
		
		ret.append( patch )

def getLabel( T, patch ):
	'''Get the label for the tile at transform T in the given patch.'''

	if T * Transform(1,1,2,0,-1,2) in patch:
		return 'H1'

	if ((T * Transform(0,-1,4,-1,0,-2) in patch) and
		(T * Transform(0,-1,8,1,1,-4) in patch)):
		return 'H2'

	if T * Transform(0,-1,-2,-1,0,4) in patch:
		return 'H3'

	if T * Transform(1,1,-4,0,-1,2) in patch:
		return 'H4'

	if ((T * Transform(0,-1,2,1,1,2) in patch) and
		(T * Transform(1,1,6,-1,0,0) in patch)):
		return 'T1'

	if ((T * Transform(-1,0,2,0,-1,-4) in patch) and
		(T * Transform(1,1,4,-1,0,-2) in patch)):
		return 'P2'

	if ((T * Transform(-1,-1,8,1,0,-4) in patch) and
		(T * Transform(0,1,4,-1,-1,4) in patch)):
		return 'F2'

	return 'FP1'

def getPatchLabels( patch ):
	'''Using the classification rules in Section 4 of the paper, build
	a dictionary giving labels to all the transformation matrices in the
	0- and 1-coronas of a 2-patch'''

	ret = {}
	for T in patch.keys():
		if patch[T] < 2:
			ret[T] = getLabel( T, patch )

	return ret

def withinClusterChecks( patch, labels ):
	'''Apply the within-cluster matching checks in Section 4.2 of the
	paper.'''

	## Get the label for the central tile in the patch
	cen = labels[Transform()]

	if cen == 'H1':
		## Central tile is H1; need to check that neighbours H2, H3, and H4
		## are there.
		if labels[ Transform(0,-1,-2,-1,0,4) ] != 'H2':
			print( 'H1 without an adjacent H2!' )
			return False
		if labels[ Transform(0,-1,4,-1,0,-2) ] != 'H3':
			print( 'H1 without an adjacent H3!' )
			return False
		if labels[ Transform(1,1,2,0,-1,2) ] != 'H4':
			print( 'H1 without an adjacent H4!' )
			return False
	elif cen == 'H2':
		if labels[ Transform(0,-1,4,-1,0,-2) ] != 'H1':
			print( 'H3 without an adjacent H1!' )
			return False
	elif cen == 'H3':
		if labels[ Transform(0,-1,-2,-1,0,4) ] != 'H1':
			print( 'H3 without an adjacent H1!' )
			return False
	elif cen == 'H4':
		if labels[ Transform(1,1,-4,0,-1,2) ] != 'H1':
			print( 'H4 without an adjacent H1!' )
			return False
	elif cen == 'FP1':
		if labels[ Transform(0,-1,2,1,1,2) ] not in ('P2', 'F2'):
			print( 'FP1 without an adjacent P2 or F2!' )
			return False
	elif cen in ('P2', 'F2'):
		if labels[ Transform(1,1,-4,-1,0,2) ] != 'FP1':
			print( 'P2 or F2 without an adjacent FP1!' )
			return False

	return True

def betweenClusterChecks( patch, labels ):
	'''Apply the between-cluster matching checks in Section 4.3 of
	the paper.'''

	## Get the label for the central tile in the patch
	cen = labels[Transform()]

	## H edge A+
	if cen == 'H2':
		if Transform(0,-1,-2,1,1,-2) in patch:
			if labels[Transform(0,-1,-2,1,1,-2)] not in ('T1', 'P2'):
				print( 'H2 A+ neighbour (alt. 1) without valid label!' )
				return False
		elif Transform(1,1,-4,-1,0,2) in patch:
			if labels[Transform(1,1,-4,-1,0,2)] != 'T1':
				print( 'H2 A+ neighbour (alt. 2) without valid label!' )
				return False
		else:
			print( 'H2 didn\'t have a valid A+ neighbour!' )
			return False

	## H upper edge B-
	if cen == 'H1':
		if labels[Transform(-1,-1,2,0,1,-4)] not in ('T1', 'FP1'):
			print( 'H1 didn\'t have valid upper edge B- neighbour!' )
			return False

	## H lower edge B-
	if cen == 'H3':
		if labels[Transform(1,1,-2,-1,0,-2)] not in ('T1', 'FP1'):
			print( 'H3 didn\'t have valid lower edge B- neighbour!' )
			return False
		
	## T upper edge A-
	if cen == 'T1':
		if labels[Transform(0,-1,2,1,1,2)] != 'H2':
			print( 'T1 didn\'t have valid upper edge A- neighbour!' )
			return False

	## T or P lower edge A- 
	if cen in ('T1', 'P2'):
		if labels[Transform(1,1,4,-1,0,-2)] != 'H2':
			print( 'T or P didn\'t have valid lower edge A- neighbour!' )
			return False

	## T, P or F edge B+
	if cen in ('T1', 'FP1'):
		if labels[Transform(1,1,-4,-1,0,2)] not in ('H3', 'H4'):
			print( 'T, P or F didn\'t have valid edge B+ neighbour!' )
			return False

	## F edge F+
	if cen == 'F2':
		if labels[Transform(-1,-1,8,1,0,-4)] != 'F2':
			print( 'F didn\'t have valid edge F+ neighbour!' )
			return False
			
	## F edge F-
	if cen == 'F2':
		if labels[Transform(0,1,4,-1,-1,4)] != 'F2':
			print( 'F didn\'t have valid edge F- neighbour!' )
			return False

	## X+ edge at top of polykite
	if cen in ('H2', 'P2', 'F2'):
		if Transform(0,1,0,-1,-1,6) in patch:
			if labels[Transform(0,1,0,-1,-1,6)] not in ('H2', 'P2'):
				print( 'X+ top edge (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(1,0,-2,0,1,4) in patch:
			if labels[Transform(1,0,-2,0,1,4)] not in ('H3', 'H4', 'FP1', 'F2'):
				print( 'X+ top edge (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'X+ top edge didn\'t have valid neighbour!' )
			return False

	## X+ edge at right of polykite
	if cen in ('H3', 'H4', 'FP1'):
		if Transform(-1,-1,8,1,0,-4) in patch:
			if labels[Transform(-1,-1,8,1,0,-4)] not in ('H2', 'P2'):
				print( 'X+ right edge (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(0,1,6,-1,-1,0) in patch:
			if labels[Transform(0,1,6,-1,-1,0)] not in ('H3', 'H4', 'FP1', 'F2'):
				print( 'X+ right edge (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'X+ right edge didn\'t have valid neighbour!' )
			return False

	## X- edge at right of polykite
	if cen in ('H2', 'P2'):
		if Transform(-1,-1,6,1,0,0) in patch:
			if labels[Transform(-1,-1,6,1,0,0)] not in ('H2', 'F2', 'P2'):
				print( 'X- right edge (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(0,1,4,-1,-1,4) in patch:
			if labels[Transform(0,1,4,-1,-1,4)] not in ('H3', 'H4', 'FP1'):
				print( 'X- right edge (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'X- right edge didn\'t have valid neighbour!' )
			return False

	## X- edge at bottom of polykite
	if cen in ('H3', 'H4', 'FP1', 'F2'):
		if Transform(1,0,2,0,1,-4) in patch:
			if labels[Transform(1,0,2,0,1,-4)] not in ('H2', 'F2', 'P2'):
				print( 'X- bottom edge (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(-1,-1,6,1,0,-6) in patch:
			if labels[Transform(-1,-1,6,1,0,-6)] not in ('H3', 'H4', 'FP1'):
				print( 'X- bottom edge (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'X- bottom edge didn\'t have valid neighbour!' )
			return False
				
	## L edge at right of polykite
	if cen == 'P2':
		if Transform(-1,0,10,0,-1,-2) in patch:
			if labels[Transform(-1,0,10,0,-1,-2)] != 'P2':
				print( 'L edge at right (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(1,1,6,-1,0,0) in patch:
			if labels[Transform(1,1,6,-1,0,0)] not in ('FP1', 'F2'):
				print( 'L edge at right (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'L edge at right didn\'t have valid neighbour!' )
			return False

	## L edge at bottom of polykite
	if cen in ('FP1', 'F2'):
		if Transform(0,-1,0,1,1,-6) in patch:
			if labels[Transform(0,-1,0,1,1,-6)] not in ('P2'):
				print( 'L edge at bottom (alt. 1) didn\'t have valid neighbour!' )
				return False
		elif Transform(-1,0,2,0,-1,-4) in patch:
			if labels[Transform(-1,0,2,0,-1,-4)] not in ('FP1', 'F2'):
				print( 'L edge at bottom (alt. 2) didn\'t have valid neighbour!' )
				return False
		else:
			print( 'L edge at bottom didn\'t have valid neighbour!' )
			return False

	return True

def processPatch( patch ):
	labs = getPatchLabels( patch )
	if not withinClusterChecks( patch, labs ):
		return False
	if not betweenClusterChecks( patch, labs ):
		return False
	return True

if __name__ == '__main__':
	passed = 0

	patches = readPatches( sys.stdin )
	for patch in patches:
		if processPatch( patch ):
			passed = passed + 1

	print( '{0}/{1} patches passed checks'.format( passed, len(patches) ) )


==> anc/validate/patchmap.py <==
### A data structure that keeps track of a set of transformations which
### might be used as part of an n-patch, and a set of cells that make up 
### a current patch.  We also track, for all possible patch cells, which
### transformed tiles could potentially occupy those cells.  Used as part
### of recursively surrounding (n-1)-patches to construct n-patches.

from geom import *
from hat import *
from kitegrid import *

class PatchMap:
	def __init__( self, ts ):
		self.shapes = {}
		self.users = {}
		self.occupied = set()

		for T in ts:
			ps = set([T * p for p in hat])
			self.shapes[T] = ps

			for P in ps:
				self.users.setdefault( P, [] ).append( T )

	def copy( self ):
		## Based on the recursive computation in surround.py, we need 
		## a deep copy of the occupancy map, but we can keep the other
		## information as-is (it won't be modified)
		ret = PatchMap( [] )
		ret.shapes = self.shapes
		ret.users = self.users
		ret.occupied = self.occupied.copy()
		return ret

	def isOccupied( self, tp ):
		'''Check if an individual cell, or if any of a list of cells, is
		currently occupied.'''

		if isinstance( tp, Point ):
			return tp in self.occupied
		else:
			ps = self.shapes[tp]
			for P in ps:
				if P in self.occupied:
					return True
			return False

	def setOccupied( self, tp ):
		if isinstance( tp, Point ):
			self.occupied.add( tp )
		else:
			ps = self.shapes[tp]
			for P in ps:
				self.occupied.add( P )

	def setUnoccupied( self, tp ):
		if isinstance( tp, Point ):
			self.occupied.remove( tp )
		else:
			ps = self.shapes[tp]
			for P in ps:
				self.occupied.remove( P )

	def isValid( self ):
		'''Verify that a patch is legitimate.'''

		## Must be simply connected.  That's basically it.
		return isSimplyConnected( self.occupied )

	def getCells( self, T ):
		return self.shapes[T]

	def getUsers( self, P ):
		return self.users[P]

	def getHalo( self ):
		return getOrderedHalo( self.occupied )


==> anc/validate/readme.txt <==
An aperiodic monotile
David Smith, Joseph Samuel Myers, Craig S. Kaplan, and Chaim Goodman-Strauss
2023

This archive contains Python code to accompany the article "An
aperiodic monotile".  The goal of this code is to validate the
case-based computations in Section 4 of the paper, which establish
that hat polykites are forced to cluster correctly into the metatiles
that are used as one of the proofs of aperiodicity.  Here are some
quick instructions.

1. It's helpful to have a chart showing all possible neighbours of a
   central hat, together with the affine transformation matrices
   associated with those neighbours (assuming the central hat uses
   the identity matrix).  The "viz_neighbours" script generates such
   a chart:

   	$ python viz_neighbours.py > neighbours.ps
	$ pstopdf neighbours.ps

   The provided file "neighbours.pdf" is the result of executing the
   commands above.  There are 54 potential neighbours.  Many of these
   cannot actually occur in a tiling by hats (or even in a 1-patch
   around a central hat), but it doesn't hurt to have all of them.
   Appendix B of the paper includes diagrams that show how to eliminate
   many of the 54 potential neighbours.

2. The starting point for the case-based analysis is to generate all
   "surroundable 2-patches".  These are the subset of the 2380 possible
   2-patches that can themslves be surrounded to yield a 3-patch.  There 
   are 188 such patches.  They can be generated using the "surround" script:

    $ python surround.py > 2patches.txt

   The computation proceeds by brute force, and deliberately avoids
   optimization for the sake of clarity.  It completes in about 32
   minutes on a 2019 laptop (2.4 GHz 8-Core Intel Core i9).  The
   provided file "2patches.txt" is the result of executing the
   command above.  The file is a sequence of 2-patches.  Each one
   first gives the number N of tiles in the patch on its own line,
   then N lines, each containing a corona number and a transformation
   matrix for a tile in the patch (the top two rows of a 2D affine
   transformation; see geom.py for details).

3. The actual case-based analysis is performed by "matching.py":

	$ python matching.py < 2patches.txt

   This script will read in patches, and for each one verify that it
   satisfies all the conditions of Section 4.  It assigns labels to
   all tiles in the 0- and 1-coronas using the rules of Figure 4.2, and
   then verifies the within-cluster (Figure 4.3) and between-cluster
   (Figure 4.4) matching conditions.  If everything checks out (which
   it does!), the result is a bit of an anticlimax: the program will
   simply print "188/188 patches passed checks" and stop.  Of course, 
   That's a cause for celebration!


==> anc/validate/surround.py <==
import sys

from geom import *
from hat import hat
from kitegrid import *
from patchmap import *

hat_halo = getHalo( hat )

def getLegalNeighbours( allow_holes = False ):
	'''Construct a set of transformation matrices that carry the
	identity hat to a position and orientation that touches it 
	without overlapping'''

	## For every orientation of the hat, translate each of its cells
	## to every halo cell of the identity hat.  If the result is 
	## simply connected and doesn't overlap the identity hat, keep it.

	halo = getHalo( hat )
	ret = set()

	for T in orientations:
		o_hat = set( [T * p for p in hat] )
		for hp in halo:
			for op in o_hat:
				## Not all integer vectors are legal translations in
				## the kite grid.  Check only those that are.
				if canTranslate( op, hp ):
					t_hat = set( [p + (hp-op) for p in o_hat] )

					## t_hat is a candidate neighbour.  If it intersects
					## the identity hat, we throw it away
					if not t_hat.isdisjoint( hat ):
						continue

					## We also optionally need the union of the identity hat 
					## and t_hat to be simply connected.
					if (not allow_holes) and (not isSimplyConnected( hat | t_hat )):
						continue

					## We have a legitimate neighbour!
					ret.add( translate(hp.x-op.x, hp.y-op.y) * T )

	return ret

def getPatchTransforms( n ):
	'''Get a set of transform matrices corresponding to all possible 
	positions of a hat in an n-patch.'''
	ret = set([Transform()])
	ln = getLegalNeighbours()

	for i in range( n ):
		for T in list( ret ):
			for S in ln:
				ret.add( T * S )

	return ret

def surroundFrom( pm, halo, patch, level ):
	'''Try to place a hat that covers the cells listed in the halo, in order.
	Maybe complete a surround, maybe backtrack.'''

	## If there are no halo cells left to cover, we've got a surround.
	if len( halo ) == 0:
		yield patch
		return

	## It's possible that we've already covered the first halo cell, in
	## which case just keep surrounding
	if pm.isOccupied( halo[0] ):
		yield from surroundFrom( pm, halo[1:], patch, level )
		return 

	## If not, we try all ways to place a new tile to cover halo[0],
	## and recurse on each one.

	ts = pm.getUsers( halo[0] )
	for T in ts:
		if not pm.isOccupied( T ):
			## We can try to recurse on T, bracketed by setup and takedown
			## in the map
			pm.setOccupied( T )
			if pm.isValid():
				yield from surroundFrom(
					pm, halo[1:], patch + [(level,T)], level )
			pm.setUnoccupied( T )

def generateSurrounds( pm, patch ):
	'''Given the partially used patch map in pm, generate a sequence
	of all of the ways to surround it with hats.  Note the "generate": 
	use this function as a value to iterate on.'''

	level = patch[-1][0] + 1

	## Get the ordered halo, giving us a plan for how to try to surround
	## the existing patch.
	halo = pm.getHalo()

	## Perform a simple sanity check first: if any halo cell has no 
	## users compatible with the existing patch, then the patch isn't
	## surroundable.

	for p in halo:
		found_compat = False
		for T in pm.getUsers( p ):
			if not pm.isOccupied( T ):
				found_compat = True
				break
		## Nope, didn't find a usable tile in that position
		if not found_compat:
			return

	## Initiate the recursion!
	yield from surroundFrom( pm, halo, patch, level )

def outputPatch( ts ):
	print( len( ts ) )
	for k, T in ts:
		print( '{0} ; {1}'.format( k, T ) )

if __name__ == '__main__':
	count = 0
	saved = 0

	## For our purposes, we'll never try to generate more than a 3-patch,
	## so it suffices to build a PatchMap based on 3-patches.
	pm = PatchMap( getPatchTransforms( 3 ) )

	## Always put the identity hat at the centre of the patch.
	pm.setOccupied( Transform() )

	## Generate all 1-patches
	for tl in generateSurrounds( pm, [(0,Transform())] ):
		## For each 1-patch, generate all 2-patches
		for tl2 in generateSurrounds( pm, tl ):
			count = count + 1
			if count % 100 == 0:
				sys.stderr.write( 
					'Saw {0} 2-patches, {1} surroundable\n'.format( 
						count, saved ) )

			## Need a shallow copy of the patchmap so that we can discard
			## it without reverting
			cpm = pm.copy()

			## Check for the existence of a 3-patch
			for tl3 in generateSurrounds( cpm, tl2 ):
				## We found a 2-patch that was surroundable.  But we don't
				## actually care what 3-patch was generated.  Just output
				## the 2-patch and stop.
				outputPatch( tl2 )
				saved = saved + 1
				## Break here -- we're not trying to compute all 3-patches,
				## one is enough.
				break

	sys.stderr.write( 
		'Total: {0} 2-patches, {1} surroundable\n'.format( count, saved ) )


==> anc/validate/viz_neighbours.py <==
import sys
import math

from geom import Point, Transform
from surround import getLegalNeighbours
from hat import hat_outline

sc = 10
v1 = (sc,0)
v2 = (0.5*sc,0.5*sc*math.sqrt(3))

def getHatOutline( T ):
	ret = []
	for p in hat_outline:
		tp = T * p
		x = tp.x*v1[0] + tp.y*v2[0]
		y = tp.x*v1[1] + tp.y*v2[1]
		ret.append( (x, y) )
	return ret

def drawPolygon( fout, pgon, tx, ty, r, g, b ):
	cmd = 'moveto'
	for p in pgon:
		x = tx + p[0]
		y = ty + p[1]
		fout.write( '{0} {1} {2}\n'.format( x, y, cmd ) )
		cmd = 'lineto'

	fout.write( 'closepath gsave {0} {1} {2} setrgbcolor fill grestore stroke newpath\n'.format( r, g, b ) )

def samplePage( x, y ):
	return (72 + x*(6.5*72/3.0), 10*72 - y*(9*72/4.0))

if __name__ == '__main__':
	ts = getLegalNeighbours( True )

	fout = sys.stdout

	fout.write( '''%!PS-Adobe-3.0

1 setlinewidth 0 setgray
/Helvetica findfont
12 scalefont
setfont
/cshow { dup stringwidth pop -0.5 mul 0 rmoveto show } def
''' )

	id_hat = getHatOutline( Transform() )
	
	x = 0
	y = 0

	for T in ts:
		t_hat = getHatOutline( T )
		xmin = min( p[0] for p in id_hat + t_hat )
		xmax = max( p[0] for p in id_hat + t_hat )
		ymin = min( p[1] for p in id_hat + t_hat )
		ymax = max( p[1] for p in id_hat + t_hat )

		tx, ty = samplePage( x+0.5, y+0.5 )
		tx = tx - 0.5*(xmin+xmax)
		ty = ty - 0.5*(ymin+ymax)

		drawPolygon( fout, id_hat, tx, ty, 0.5, 0.8, 0.5 )
		drawPolygon( fout, t_hat, tx, ty, 0.75, 0.75, 0.75 )

		tx, ty = samplePage( x+0.5, y+0.3 )
		fout.write( '{0} {1} moveto ({2}) cshow\n'.format(
			tx, ty - 100, T ) )

		x = x + 1
		if x == 3:
			x = 0
			y = y + 1
			if y == 4:
				y = 0
				fout.write( 'showpage\n' )

	fout.write( 'showpage\n%%EOF\n' )

